The energy of fractional Allen--Cahn layers in dimension one

We study the energy $\mathcal{E}(s) := E_{s}[\Phi_s]$ of the one-dimensional fractional Allen--Cahn layer solution $\Phi_s$, defined as the unique odd, increasing solution of $(-\Delta)^{s} \Phi_s = \Phi_s - \Phi_s^{3}$ with $\Phi_s(\pm\infty)=\pm 1$ and $\Phi_s(0)=0$, for $s\in(1/2,1]$. Our main results are a sharp qualitative and quantitative description of the energy $\mathcal{E}$ on this interval. We show that the energy is continuous and strictly decreasing, and we obtain explicit asymptotic expansions at both endpoints. At the upper endpoint we prove $\mathcal{E}(s) = \frac{2\sqrt{2}}{3} + \kappa_1 (1-s) + o(1-s)$ with an explicit formula for $\kappa_1$. At the lower endpoint we prove that the energy goes to infinity as $\mathcal{E}(s)=\frac{1}{\pi(s-1/2)}+O(1)$. The strict decrease is proved with computer assistance. On an interior subinterval it is reduced to finitely many inequalities verified by interval-arithmetic computations. The proofs combine the Cabr\'e--Sire construction of the layer, the minimality theorem of Palatucci--Savin--Valdinoci, an identity for the $s$ derivative of the energy, and a computer-assisted coercivity estimate at explicit approximate layers.

==> anc/energy-fractional-allen-cahn/LICENSE <==
MIT License

Copyright (c) 2026 Álvaro Carballeira, Damien Galant, Javier Gómez-Serrano

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/energy-fractional-allen-cahn/README.md <==
# Computer-Assisted Proof Code: The energy of fractional Allen--Cahn layers in dimension one

This directory contains the code for the computer-assisted parts of the paper
*The energy of fractional Allen--Cahn layers in dimension one*.

## Authors

- Álvaro Carballeira (Brown University), <alvaro_carballeira@brown.edu>
- Damien Galant (Brown University), <damien_galant@brown.edu>
- Javier Gómez-Serrano (Brown University) <javier_gomez_serrano@brown.edu>

## Dependencies

The reference environment uses Python 3.12 with:

- [python-flint](https://pypi.org/project/python-flint/) 0.9.0 for rigorous
  Arb/Acb interval arithmetic;
- [NumPy](https://numpy.org/) 2.5.1 for numerical arrays and linear algebra;
- [SciPy](https://scipy.org/) 1.18.0 for optimization and special functions.

To create the environment from this directory:

```bash
python3 -m venv .venv
source .venv/bin/activate
python3 -m pip install "python-flint==0.9.0" "numpy==2.5.1" "scipy==1.18.0"
```

## Organization

- `common.py` provides shared interval-arithmetic and serialization utilities.
- `layer_basis.py` defines the layer basis, and `layer_approximation.py`
  constructs the approximate layer and rigorous residual bounds used by
  `contraction_certificate.py`.
- `green_kernel.py` provides rigorous Green-kernel enclosures used by
  `schur_certificate.py`; `schur_design.py` selects the corresponding Schur
  weights.
- `contraction_certificate.py`, `j_eval.py`, and
  `semiconc_margin.py` produce the successive proof certificates.
- The JSON files store the Schur design and the certificates passed between
  stages. `verify_all.py` reads the certificate JSON files and collects their
  bounds into the final table `verify_all.md`.

## Reproducing the proof

Run the following commands in order from this directory:

```bash
python3 schur_design.py
python3 schur_certificate.py
python3 contraction_certificate.py
python3 j_eval.py
python3 semiconc_margin.py
python3 verify_all.py
```

The certificate scripts print `PASS` or `FAIL`; the final certificate table is
written to `verify_all.md`.

## Runtimes

The table below reports wall-clock times for a complete run of the six steps
above, in order, on a single machine: Intel Core i7-12700H (14 cores,
20 hardware threads), 16 GB RAM, Linux, with the reference environment of the
previous section (Python 3.12.3, python-flint 0.9.0, NumPy 2.5.1, SciPy 1.18.0).

| Step | Script | Output | Wall-clock |
|---|---|---|---|
| 1 | `schur_design.py`            | `schur_design.json`            | 7 s |
| 2 | `schur_certificate.py`       | `schur_certificate.json`       | 1 h 30 min |
| 3 | `contraction_certificate.py` | `contraction_certificate.json` | 37 min |
| 4 | `j_eval.py`                  | `j_eval.json`                  | 2 s |
| 5 | `semiconc_margin.py`         | `semiconc_margin.json`         | < 1 s |
| 6 | `verify_all.py`              | `verify_all.md`                | < 1 s |
| | **Total** | | **2 h 8 min** |

Only `contraction_certificate.py` is parallel: it distributes the 56 grid points
over a `ProcessPoolExecutor` sized to the available cores, using about 50 MB of
memory per worker. Every other step is single-threaded. Timings will vary with
hardware. Step 3 in particular scales with the core count, while step 2 does not.

## License

This code is released under the MIT License; see [`LICENSE`](LICENSE).


==> anc/energy-fractional-allen-cahn/common.py <==
"""common.py -- shared helpers for the codebase."""

from __future__ import annotations

from flint import arb, ctx

ctx.prec = 200

# --- JSON saving and writing for Arb enclosures --------------------------
ARB_JSON_DIGITS = 60


def encode(value: arb) -> dict[str, str]:
    """Store an Arb ball as a string with outward decimal enclosure."""
    if not isinstance(value, arb):
        raise TypeError(f"expected arb, got {type(value).__name__}")
    return {"arb": value.str(ARB_JSON_DIGITS)}


def decode(record: dict[str, object]) -> arb:
    """Get an Arb ball from its JSON enclosure string."""
    if not isinstance(record, dict):
        raise TypeError(f"expected an Arb JSON record, got {type(record).__name__}")
    value = record.get("arb")
    if not isinstance(value, str) or not value:
        raise ValueError("Arb JSON record must contain a nonempty 'arb' string")
    try:
        return arb(value)
    except (TypeError, ValueError) as exc:
        raise ValueError(f"invalid Arb enclosure string: {value!r}") from exc


def format_ball(value: arb | dict[str, object], digits: int = 8) -> str:
    """Return a compact enclosing string for console or Markdown output."""
    ball = decode(value) if isinstance(value, dict) else value
    if not isinstance(ball, arb):
        raise TypeError(f"expected arb or Arb JSON record, got {type(value).__name__}")
    return ball.str(digits)


def tight_abs(x: arb) -> arb:
    """Return a tight enclosure of ``|x|``, including balls containing zero.
    flint's ``abs(x)`` is ``|mid| +/- rad``, which is loose when x contains 0
    ([-1,2] -> [-1,2] instead of [0,2])
    """
    if x >= 0:
        return x
    if x <= 0:
        return -x
    return x.union(-x).nonnegative_part()


# --- fundamental Arb constants ----------------------------------------------
PI = arb.pi()
LOG2 = arb(2).log()

# --- grid -------------------------------------------------------------------
# Endpoints in the grid are chosen so that the lie outside of I_0=[53/100,49/50]
# Grid points are the exact binary64 values and decimals below are display labels
GRID = (
    0.5299999999999999, 0.5309, 0.5318, 0.5328, 0.533721, 0.535, 0.5357, 0.537735,
    0.5399, 0.540, 0.542088, 0.545, 0.546843, 0.55208, 0.557904,
    0.564458, 0.571943, 0.580655, 0.590253, 0.600849, 0.61267, 0.626022,
    0.640789, 0.65713, 0.6662, 0.675412, 0.6855, 0.695509, 0.7067,
    0.717779, 0.730, 0.742275, 0.7558, 0.769318, 0.7841, 0.798921,
    0.8151, 0.83136, 0.8491, 0.866844, 0.88615, 0.90549, 0.910, 0.915,
    0.920, 0.925, 0.930, 0.935, 0.940, 0.950, 0.965, 0.970, 0.972,
    0.973, 0.975, 0.9800000000000001,
)


def main():
    if not (arb(GRID[0]) < arb(53) / arb(100)
            and arb(GRID[-1]) > arb(49) / arb(50)):
        print("GRID does not cover [53/100, 49/50]")
    else:
        print("GRID covers [53/100, 49/50]")


if __name__ == "__main__":
    main()


==> anc/energy-fractional-allen-cahn/contraction_certificate.py <==
"""Contraction certificate: condition (C2).

For each of the 56 grid points s_i on I_0 = [0.530, 0.980]:
  * Build the sigma-basis approximate layer Phi^ap_{s_i};
  * Compute upper bound delta(s_i) >= ||G_{s_i}(0)||_{L2(R)};
  * Set K_0 = 9;  omega(s_i);  alpha = 2 K_0^2 omega delta;  tau = (1-sqrt(1-alpha))/(K_0 omega);
  * Certify (C2):  alpha < 1  and  tau <= 1.

Output:
  * contraction_certificate.json
    (records {s, delta, omega, phi_sup, alpha, tau, pass})

Usage:
  python3 contraction_certificate.py
"""

import json
from concurrent.futures import ProcessPoolExecutor

from flint import arb

import common as C
from layer_approximation import (
    solve_sigma_layer, residual_interior_integral, residual_tail_bound,
)

PI = C.PI
LOG2 = C.LOG2
SQRT_PI = PI.sqrt()
K0 = arb(9)


def certify_point(s):
    layer = solve_sigma_layer(s)
    interior = residual_interior_integral(layer, h=0.02, xmax=200.0, order=40)
    tail = residual_tail_bound(layer, xmax=200.0)
    # Factor 2 accounts for odd reflection. The interior and tail overlap
    # harmlessly at xmax, so this remains an upper bound for the L2 norm.
    delta = (arb(2) * (interior + tail)).nonnegative_part().sqrt()

    # ||eta||_inf^2 <= 2 ||eta||_2 ||eta'||_2 for eta = Phi^ap - g. The
    # closed-form double sums preserve cancellation among the coefficients.
    alphas = layer.alphas
    coeffs = layer.coeffs
    gammas = [a.gamma() for a in alphas]

    def norm_squared(shift):
        total = arb(0)
        for i in range(len(alphas)):
            for j in range(len(alphas)):
                ab = alphas[i] + alphas[j]
                two_pow = ((ab + shift) * (-LOG2)).exp()
                total = total + coeffs[i] * coeffs[j] * PI \
                    * (ab + shift).gamma() / (gammas[i] * gammas[j]) * two_pow
        return total

    eta2 = norm_squared(arb(-1)).nonnegative_part()
    eta_prime2 = norm_squared(arb(1)).nonnegative_part()
    eta_sup = (arb(2) * eta2.sqrt() * eta_prime2.sqrt()).sqrt()
    phi_sup = arb(1) + eta_sup

    two_s = arb(2) * layer.s
    css = ((two_s - arb(1) / 2).gamma()
           / (arb(2) * SQRT_PI * two_s.gamma())).sqrt()
    omega = arb(6) * css * (phi_sup + css)

    alpha = arb(2) * K0 * K0 * omega * delta
    tau = ((arb(1) - (arb(1) - alpha).sqrt()) / (K0 * omega)
           if alpha < arb(1) else None)

    passed = (tau is not None) and (tau <= arb(1))
    return {
        "s": s,
        "delta": C.encode(delta),          # residual defect delta(s) = ||G_s(0)||_2
        "omega": C.encode(omega),
        "phi_sup": C.encode(phi_sup),
        "alpha": C.encode(alpha),
        "tau": (C.encode(tau) if tau is not None else None),
        "pass": bool(passed),
    }


def main():
    results, npass = [], 0
    # Next loop is parallelized over the grid points
    with ProcessPoolExecutor() as executor:
        for i, rec in enumerate(executor.map(certify_point, C.GRID)):
            results.append(rec)
            npass += rec["pass"]
            print(f"[{i + 1}/{len(C.GRID)}] s = {rec['s']:.4f} : {'PASS' if rec['pass'] else 'FAIL'}")

    json.dump(results, open("contraction_certificate.json", "w"), indent=2)
    print(f"\nWrote contraction_certificate.json  ::  PASS {npass}/{len(results)}")
    return 0 if npass == len(results) else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/energy-fractional-allen-cahn/green_kernel.py <==
"""Rigorous enclosures for the Green kernel

    R_s(z) = (1/pi) int_0^inf cos(z xi)/(xi^{2s} + b) dxi.
"""
from __future__ import annotations

from flint import acb, arb, ctx

ctx.prec = 200

_B_ARB = arb(11) / arb(10)
_LAM = arb(400)
_DELTA = arb("1e-6")


def green_kernel_enclose(z: arb, s: arb) -> arb:
    """Enclose the Green kernel R_s(z) for z > 0."""
    if not all(isinstance(x, arb) for x in (z, s)):
        raise TypeError("green_kernel_enclose arguments must be arb objects")
    if not (z > arb(0)):
        raise ValueError("green_kernel_enclose requires z > 0")

    zc = acb(z)
    twos = acb(arb(2) * s)

    def integrand(x: acb, order: int) -> acb:
        return (zc * x).cos() / (x.pow(twos) + _B_ARB)

    compact = acb.integral(integrand, acb(_DELTA), acb(_LAM)).real
    near = _DELTA / _B_ARB
    tail = arb(2) / ((_LAM ** (arb(2) * s) + _B_ARB) * z)
    return (compact + near.union(-near) + tail.union(-tail)) / arb.pi()


def green_kernel_integral(a: arb, b: arb, s: arb) -> arb:
    """Enclose int_a^b R_s(u) du for 0 <= a <= b."""
    if not all(isinstance(x, arb) for x in (a, b, s)):
        raise TypeError("green_kernel_integral arguments must be arb objects")
    if not (a >= arb(0) and b >= a):
        raise ValueError("need 0 <= a <= b")

    ac, bc = acb(a), acb(b)
    twos = acb(arb(2) * s)

    def integrand(x: acb, order: int) -> acb:
        return (
            ((bc * x).sin() - (ac * x).sin()) / (x * (x.pow(twos) + _B_ARB))
        )

    compact = acb.integral(integrand, acb(_DELTA), acb(_LAM)).real

    # Near zero, the sine quotient is bounded by b-a.
    near = _DELTA * (b - a)

    # Integration by parts gives the sharper tail when a is positive.
    two_s = arb(2) * s
    if a > arb(0):
        tail = (arb(2) / _LAM ** (arb(1) + two_s)
                * (arb(1) / a + arb(1) / b))
    elif a == arb(0):
        tail = _LAM ** (-two_s) / s
    else:
        raise ValueError("a must be certainly positive or exactly zero")

    total = compact + near.union(-near) + tail.union(-tail)
    return (total / arb.pi()).nonnegative_part()


==> anc/energy-fractional-allen-cahn/j_eval.py <==
"""Condition (C3): Evaluate J and eta on the common grid.
Read tau from contraction_certificate.json and write the results to
j_eval.json.
"""

from __future__ import annotations

import json
import math

from flint import arb

import common as C
from layer_approximation import solve_sigma_layer

PI = C.PI
LN2 = C.LOG2


def cmu(alphas, coeffs):
    """Arb pairs (mu, c_mu) for P(t)^2 = sum_mu c_mu t^mu."""
    b_exp = [arb(0)]
    b_co = [arb(2)]
    for a, c in zip(alphas, coeffs):
        av = arb(a)
        b_exp.append(av)
        b_co.append(PI * arb(c) / av.gamma())

    modes = []
    for i in range(len(b_exp)):
        for j in range(len(b_exp)):
            mu = b_exp[i] + b_exp[j]
            coefficient = b_co[i] * b_co[j]
            for entry in modes:
                if entry[0].is_exact() and mu.is_exact() and entry[0] == mu:
                    entry[1] = entry[1] + coefficient
                    break
            else:
                modes.append([mu, coefficient])
    return modes


def L_nu(nu):
    """int_0^inf log xi * xi^{nu-1} e^{-2xi} dxi = 2^{-nu} Gamma(nu)(psi(nu)-log2)."""
    nv = arb(nu)
    return (nv * (-LN2)).exp() * nv.gamma() * (nv.digamma() - LN2)


def I_nu(nu, K=60):
    """int_0^inf |log xi| * xi^{nu-1} e^{-2xi} dxi, rigorous (series + alternating tail)."""
    nv = arb(nu)
    S = arb(0)
    for k in range(K):
        sign = 1 if k % 2 == 0 else -1
        S = S + arb(sign) * (arb(2) ** k) / (arb(math.factorial(k)) * (nv + k) ** 2)
    # alternating decreasing for k>=1 => |remainder| <= |term_K|
    tail = arb(2) ** K / (arb(math.factorial(K)) * (nv + K) ** 2)
    S = S + arb(0, tail)          # +/- tail : midpoint 0, radius tail
    return L_nu(nu) + arb(2) * S


def C_star_upper(s):
    """Upper bound C_star(s) <= 1/sqrt(2*s*e)."""
    sa = arb(s)
    return (arb(1) / (arb(2) * sa * arb(1).exp())).sqrt()


def eval_point(s, tau):
    layer = solve_sigma_layer(s)
    cm = cmu(layer.alphas, layer.coeffs)
    sa = layer.s
    J = arb(0)
    star2 = arb(0)
    for mu, c in cm:
        nu = arb(2) * sa - arb(1) + mu
        J = J + c * L_nu(nu)
        star2 = star2 + c * I_nu(nu)
    J = J / PI
    star2 = star2 / PI
    phi_star = star2.nonnegative_part().sqrt()
    cst_upper = C_star_upper(sa)
    L_J = arb(2) * cst_upper * phi_star + cst_upper * cst_upper * tau
    eta = abs(J) - L_J * tau
    passed = bool(J < arb(0)) and bool(eta > arb(0))
    return {
        "s": s,
        "J": C.encode(J),
        "eta": C.encode(eta),
        "pass": passed,
    }


def main():
    certificate_rows = json.load(open("contraction_certificate.json"))
    results, nJ, neta, npass = [], 0, 0, 0
    for i, (s, rec_sc) in enumerate(zip(C.GRID, certificate_rows)):
        tau = C.decode(rec_sc["tau"])
        rec = eval_point(s, tau)
        results.append(rec)
        J = C.decode(rec["J"])
        eta = C.decode(rec["eta"])
        J_negative = bool(J < arb(0))
        eta_positive = bool(eta > arb(0))
        nJ += J_negative
        neta += eta_positive
        npass += rec["pass"]
        print(f"[{i+1}/{len(C.GRID)}] s={s:.4f}:"
              f"[{'PASS' if rec['pass'] else 'FAIL'}]", flush=True)

    json.dump(results, open("j_eval.json", "w"), indent=2)
    print(f"\nWrote j_eval.json :: PASS {npass}/{len(results)}")
    return 0 if npass == len(results) else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/energy-fractional-allen-cahn/layer_approximation.py <==
"""Construct and validate an approximate Allen--Cahn layer by solving for a_α in

    Φ^ap(x) = g(x) + Σ_{α∈A} a_α σ_α(x).

The residual of this approximation is computed using Taylor-jets
and rigorous estimates at infinity.
"""

from __future__ import annotations
import math
from dataclasses import dataclass

import numpy as np
from flint import arb
from scipy.special import gamma as _gamma

from common import tight_abs

from layer_basis import g_profile, sigma, sigma_deriv


def _sig_fp(x, a):
    """Floating-point implementation of the sigma basis."""
    return (1.0 + x * x) ** (-a / 2.0) * np.sin(a * np.arctan(x))


@dataclass
class SigmaLayer:
    """Φ^ap = g + Σ a_α σ_α and its fractional-Laplacian constants."""

    s: arb
    alphas: list[arb]
    coeffs: list[arb]

    def __post_init__(self):
        self.s = arb(self.s)
        self.alphas = [arb(a) for a in self.alphas]
        self.coeffs = [arb(c) for c in self.coeffs]
        self._two_s = arb(2) * self.s
        self._alpha_iv = list(self.alphas)
        self._shift_iv = [self._two_s + av for av in self._alpha_iv]
        # (-Δ)^s σ_α = ratio_α · σ_{2s+α};  ratios are x-independent.
        self._ratios = [
            sv.gamma() / av.gamma()
            for av, sv in zip(self._alpha_iv, self._shift_iv)
        ]
        # (-Δ)^s g = (2/π)Γ(2s) σ_{2s}
        self._Lg_const = arb(2) / arb.pi() * self._two_s.gamma()

    def phi_ap(self, x) -> arb:
        """Φ^ap(x) = g(x) + Σ a_α σ_α(x)  (x a float or an Arb ball)."""
        acc = g_profile(x)
        for av, c in zip(self._alpha_iv, self.coeffs):
            acc = acc + c * sigma(x, av)
        return acc


def solve_sigma_layer(s: float | arb, n_bulk: int = 24, n_tail: int = 12,
                      n_colloc: int = 800, iters: int = 40) -> SigmaLayer:
    """Constructs a numerical approximation of the Allen-Cahn layer
    in the sigma basis using a Gauss-Newton method with floats.

    Returns object SigmaLayer in which all parameters are transformed to Arb.
    """
    if isinstance(s, arb) and (not s.is_exact() or arb(float(s)) != s):
        raise ValueError("s must be an exact binary64-representable Arb value")
    s_float = float(s)
    s_arb = arb(s_float)

    fit_alphas = np.array(
        [float(n) for n in range(1, n_bulk + 1)]
        + [2.0 * s_float + k for k in range(n_tail)]
    )
    th = np.pi + np.pi * (np.arange(n_colloc) + 0.5) / n_colloc
    xc = -1.0 / np.tan(th / 2.0)
    w = np.sqrt(0.5 / np.sin(th / 2.0) ** 2)          # √(dx/dθ) weighting

    S = np.column_stack([_sig_fp(xc, a) for a in fit_alphas])
    ratios = np.array([_gamma(2.0 * s_float + a) / _gamma(a)
                       for a in fit_alphas])
    LS = np.column_stack(
        [ratios[i] * _sig_fp(xc, 2.0 * s_float + fit_alphas[i])
         for i in range(len(fit_alphas))])
    gx = (2.0 / math.pi) * np.arctan(xc)
    Lgx = (2.0 / math.pi) * _gamma(2.0 * s_float) * _sig_fp(xc, 2.0 * s_float)

    coeffs = np.zeros(len(fit_alphas))
    prev = math.inf
    for _ in range(iters):
        Phi = gx + S @ coeffs
        R = (Lgx + LS @ coeffs) - Phi + Phi ** 3
        rn = math.sqrt(np.mean((w * R) ** 2))
        if rn >= prev * (1.0 - 1e-12):
            break
        prev = rn
        J = LS - S + 3.0 * (Phi ** 2)[:, None] * S
        step, *_ = np.linalg.lstsq(w[:, None] * J, -(w * R), rcond=None)
        coeffs = coeffs + step

    alphas = [arb(n) for n in range(1, n_bulk + 1)] \
        + [arb(2) * s_arb + arb(k) for k in range(n_tail)]
    return SigmaLayer(s_arb, alphas, [arb(c) for c in coeffs])


# ---------------------------------------------------------------------------
# Validated ‖G_s(0)‖_{L²} — per-cell Taylor-jet quadrature.
# A description of the method used to get a rigorous enclosure of this residual
# can be found in the appendix of the accompanying paper
# ---------------------------------------------------------------------------


def _conv_iv(u, v, L):
    """Truncated convolution of Arb-ball jets; result length L."""
    w = [arb(0) for _ in range(L)]
    for i in range(min(len(u), L)):
        for j in range(min(len(v), L - i)):
            w[i + j] = w[i + j] + u[i] * v[j]
    return w


def _factorials_iv(L):
    """Returns the list [0!, 1!, ..., L!] of Arb-balls."""
    f = [arb(1)]
    for k in range(1, L + 1):
        f.append(f[-1] * arb(k))
    return f


def _value_jets(layer, c, N, fact):
    """Taylor jets at c (degree 0..N) of both (Φ-jet, (-Δ)^sΦ-jet)."""
    two_s = layer._two_s
    cv = arb(c)
    one_plus_c2 = arb(1) + cv * cv
    atan_c = cv.atan()
    pi_iv = arb.pi()
    pi_half = pi_iv / arb(2)
    two_over_pi_iv = arb(2) / pi_iv   # rigorous 2/π
    phi = []
    lphi = []
    for j in range(N + 1):
        if j == 0:
            pj = g_profile(c)
        else:
            sign = 1 if (j % 2 == 1) else -1
            radial = one_plus_c2 ** (-arb(j) / arb(2))
            phase = arb(j) * pi_half - arb(j) * atan_c
            pj = (two_over_pi_iv * arb(sign) / arb(j)
                  * radial * phase.sin())

        lj = layer._Lg_const * sigma_deriv(c, two_s, j) / fact[j]

        for av, sv, cf, r in zip(layer._alpha_iv, layer._shift_iv,
                                 layer.coeffs, layer._ratios):
            pj = pj + cf * sigma_deriv(c, av, j) / fact[j]
            lj = lj + (cf * r) * sigma_deriv(c, sv, j) / fact[j]

        phi.append(pj)
        lphi.append(lj)
    return phi, lphi


def _sup_gamma_table(layer, N):
    """Factors  Γ(β+j)/(Γ(β) j!)  of the sup-jet bound.

    Keys:
    ``'g'[j]`` for β=2s, ``'a'[idx][j]`` for β=α, ``'la'[idx][j]`` for β=2s+α.
    """
    two_s = layer._two_s
    fact = _factorials_iv(N) 

    def ratio(beta, j):
        return (beta + arb(j)).gamma() / (beta.gamma() * fact[j])

    return {
        "g": [ratio(two_s, j) for j in range(N + 1)],
        "a": [[ratio(av, j) for j in range(N + 1)] for av in layer._alpha_iv],
        "la": [[ratio(sv, j) for j in range(N + 1)] for sv in layer._shift_iv],
    }


def _sup_jets(layer, x_a, N, tab=None):
    """Interval sup-bound jets over [x_a,∞):  bound on sup|u^(j)|/j!, j=0..N.

    Returns (Φ-sup, (-Δ)^sΦ-sup) as non-negative Arb jets whose upper edges
    bound the true suprema.  Uses
    sup_{|x|≥x_a} |σ_β^(j)|/j! ≤ Γ(β+j)/(Γ(β) j!) · (1+x_a²)^{-(β+j)/2}.
    """
    two_s = layer._two_s
    one_plus = arb(1) + arb(x_a) * arb(x_a)       # 1+x_a²
    two_over_pi = arb(2) / arb.pi()
    if tab is None:
        tab = _sup_gamma_table(layer, N)

    def radial(beta, j):                          
        return one_plus ** (-(beta + arb(j)) / arb(2))

    sphi = []
    slphi = []
    g_const = tight_abs(layer._Lg_const)
    r_abs = [tight_abs(r) for r in layer._ratios]
    for j in range(N + 1):
        # g part of Φ
        if j == 0:
            pj = arb(1)                           # |g| ≤ 1
        else:
            pj = two_over_pi * one_plus ** arb(-j / 2.0) / arb(j)

        lj = g_const * (tab["g"][j] * radial(two_s, j))

        for idx, (av, sv, cf) in enumerate(zip(layer._alpha_iv,
                                               layer._shift_iv, layer.coeffs)):
            pj = pj + tight_abs(cf) * (tab["a"][idx][j] * radial(av, j))
            lj = lj + (tight_abs(cf) * r_abs[idx]
                       * (tab["la"][idx][j] * radial(sv, j)))
        sphi.append(pj)
        slphi.append(lj)
    return sphi, slphi


def residual_interior_integral(layer: SigmaLayer, h: float, xmax: float,
                               order: int) -> arb:
    """Enclose ∫_0^(n h) |G_s(0)|² dx, where n h >= xmax."""
    N = order
    fact = _factorials_iv(N + 1)
    sup_tab = _sup_gamma_table(layer, N + 1)
    h_iv = arb(h)
    xmax_iv = arb(xmax)
    n_cells = int((xmax_iv / h_iv).ceil().unique_fmpz())
    half = h_iv / arb(2)
    # Quadrature weights w_k = int_{-half}^{half} x^k dx = 2 half^{k+1}/(k+1)
    # (odd k vanish)
    w_quad = {k: arb(2) * half ** (k + 1) / arb(k + 1)
              for k in range(0, N + 1, 2)}
    w_rem = arb(2) * half ** (N + 2) / arb(N + 2)
    total = arb(0)
    for ci in range(n_cells):
        x_a = arb(ci) * h_iv
        c = arb(2 * ci + 1) * half
        phi, lphi = _value_jets(layer, c, N, fact)
        phi2 = _conv_iv(phi, phi, N + 1)
        phi3 = _conv_iv(phi2, phi, N + 1)
        g0_jet = [lphi[k] - phi[k] + phi3[k] for k in range(N + 1)]
        g0_sq = _conv_iv(g0_jet, g0_jet, N + 1)
        cell_I = arb(0)
        for k in range(0, N + 1, 2):
            cell_I = cell_I + g0_sq[k] * w_quad[k]
        sphi, slphi = _sup_jets(layer, x_a, N + 1, sup_tab)
        sphi2 = _conv_iv(sphi, sphi, N + 2)
        sphi3 = _conv_iv(sphi2, sphi, N + 2)
        sg0 = [slphi[k] + sphi[k] + sphi3[k] for k in range(N + 2)]
        sg0_sq = _conv_iv(sg0, sg0, N + 2)
        rem = sg0_sq[N + 1] * w_rem
        total = total + cell_I + rem.union(-rem)
        # Lagrange remainder: only its magnitude is known, so it enters as the
        # symmetric ball [-upper(rem), upper(rem)], which is rem.union(-rem).
    return total


def residual_tail_bound(layer: SigmaLayer, xmax: float) -> arb:
    """Rigorous upper bound on ∫_xmax^∞ |G_s(0)(x)|² dx, xmax ≥ 1."""
    s = layer.s
    if not (arb(1) / arb(2) < s <= arb(1)):
        raise ValueError("residual_tail_bound requires 1/2 < s <= 1")
    if xmax < 1.0:
        raise ValueError("residual_tail_bound requires xmax >= 1")

    two_s_iv = layer._two_s
    s_iv = s
    four_s_iv = arb(4) * s_iv
    uM = arb(1) / arb(xmax)
    two_pi = arb(2) / arb.pi()
    pi_iv = arb.pi()

    # B_beta(x) = x^{2s-beta} (|sin(pi beta/2)| + beta/x);  beta an Arb index ball.
    def sigma_weight(beta_iv):
        phase = tight_abs((beta_iv * pi_iv / arb(2)).sin())
        return uM ** (beta_iv - two_s_iv) * (phase + beta_iv * uM)

    a1 = None
    for a, c in zip(layer.alphas, layer.coeffs):
        if a == arb(1):
            a1 = c
            break
    if a1 is None:
        raise ValueError("sigma layer has no alpha=1 mode")

    a1_iv = a1
    eta1 = a1_iv - two_pi
    A1 = arb(2) * eta1

    c_base = arb(2) / (arb(3) * pi_iv) + tight_abs(a1_iv)
    base_weight = uM ** (arb(3) - two_s_iv)
    C_eta = c_base * base_weight
    for a, av, c in zip(layer.alphas, layer._alpha_iv, layer.coeffs):
        if a != arb(1):
            C_eta = C_eta + tight_abs(c) * sigma_weight(av)
    M_eta = tight_abs(eta1) + C_eta * uM ** (two_s_iv - arb(1))

    # Collect the linear-residual modes.  Cancellation is valid only when the
    # actual Arb indices agree exactly, not merely when rounded float keys do.
    terms = [(two_s_iv, layer._Lg_const)]
    for a, av, sv, c, r in zip(layer.alphas, layer._alpha_iv, layer._shift_iv,
                               layer.coeffs, layer._ratios):
        if a != arb(1):
            terms.append((av, arb(2) * c))
        terms.append((sv, c * r))

    modes = []
    for idx_iv, coefficient in terms:
        for entry in modes:
            if entry[0].is_exact() and idx_iv.is_exact() and entry[0] == idx_iv:
                entry[1] = entry[1] + coefficient
                break
        else:
            modes.append([idx_iv, coefficient])

    C_lin = arb(2) * c_base * base_weight
    for idx_iv, coefficient in modes:
        C_lin = C_lin + tight_abs(coefficient) * sigma_weight(idx_iv)

    C_nl = (arb(3) * M_eta * M_eta * uM ** (arb(2) - two_s_iv)
            + M_eta * M_eta * M_eta * base_weight)
    C_R = C_lin + C_nl

    A1_abs = tight_abs(A1)
    T1 = A1_abs * A1_abs * uM
    T2 = A1_abs * C_R * uM ** two_s_iv / s_iv
    T3 = C_R * C_R * uM ** (four_s_iv - arb(1)) / (four_s_iv - arb(1))
    # T1+T2+T3 is an upper bound on the tail integral,
    # the true integral may lie below lower(T1+T2+T3).
    # Return [0, upper(T1+T2+T3)] rather than returning the sum itself.
    return arb(0).union(T1 + T2 + T3).nonnegative_part()


==> anc/energy-fractional-allen-cahn/layer_basis.py <==
"""Define the basis functions used to approximate the Allen--Cahn layer.
Basis:
    σ_α(x) := (1+x²)^{-α/2} · sin(α·arctan x),   α > 0.
"""

from __future__ import annotations

from flint import arb


def g_profile(x) -> arb:
    """g(x) = (2/pi) arctan x.  ``x`` may be a float or an Arb ball."""
    return arb(2) / arb.pi() * arb(x).atan()


def sigma(x, alpha) -> arb:
    """σ_α(x) = (1+x²)^{-α/2} sin(α·arctan x) — a rigorous Arb enclosure.

    Both ``x`` and the index ``alpha`` are Arb balls (a float is coerced). 
    """
    alpha = arb(alpha)
    if not (alpha > arb(0)):
        raise ValueError(f"sigma needs alpha > 0, got {alpha}")
    xv = arb(x)
    one_plus_x2 = arb(1) + xv * xv
    radial = one_plus_x2 ** (-alpha / arb(2))
    angular = (alpha * xv.atan()).sin()
    return radial * angular


def sigma_deriv(x, alpha, k: int) -> arb:
    """σ_α⁽ᵏ⁾(x) = [Γ(α+k)/Γ(α)] (1+x²)^{-(α+k)/2}
                    · sin(kπ/2 + (α+k)·arctan x).

    ``alpha`` is an Arb ball (a float is accepted and coerced). 
    """
    alpha = arb(alpha)
    if not (alpha > arb(0)):
        raise ValueError(f"sigma_deriv needs alpha > 0, got {alpha}")
    if k < 0:
        raise ValueError(f"sigma_deriv needs k >= 0, got {k}")
    if k == 0:
        return sigma(x, alpha)
    xv = arb(x)
    beta = alpha + arb(k)
    gamma_ratio = alpha.rising(k)
    one_plus_x2 = arb(1) + xv * xv
    radial = one_plus_x2 ** (-beta / arb(2))
    phase = arb(k) * arb.pi() / arb(2)
    angular = (phase + beta * xv.atan()).sin()
    return gamma_ratio * radial * angular


==> anc/energy-fractional-allen-cahn/schur_certificate.py <==
"""Certify the Green-kernel Schur bounds from Appendix.

For each grid value s, the script reads the frozen scale of the positive
weight

    w(x) = 1/10 + 216/(25 sqrt(5)) * (x/a)/(1 + (x/a)^2)^3

and evaluates the appendix's two bounds theta_core and theta_tail in
200-bit Arb arithmetic.  It also checks ||3 Phi^2 - 1||_inf <= 4.  The
resulting schur_certificate.json supplies condition (C1).
"""

import json

from flint import arb, ctx

import common as C
from common import tight_abs
from green_kernel import green_kernel_enclose, green_kernel_integral
from layer_approximation import (
    _factorials_iv,
    _sup_jets,
    _value_jets,
    solve_sigma_layer,
)

ctx.prec = 200

GREEN_KERNEL_MASS = arb(10) / arb(11)

# The appendix uses the same partition at every grid point.  Only the weight
# scale is selected by the non-rigorous design script.
CORE_END = arb(60)
# Constructed from one exact binary64 value so all lattice multiples and cell
# counts are unambiguous in Arb (the stored input value is still displayed as
# 0.01).
CELL_WIDTH = arb(0.01)
NEAR_CELLS = 1200
WEIGHT_FLOOR = arb(1) / arb(10)
WEIGHT_COEFF = arb(216) / (arb(25) * arb(5).sqrt())
REFLECTION_CUTOFF = arb(15)
ORDER = 8


def _covering_cell_count(length: arb, width: arb) -> int:
    """Number of width-cells needed to cover [0, length]."""
    if not (length >= arb(0) and width > arb(0)):
        raise ValueError("cell length must be nonnegative and width positive")
    return int((length / width).ceil().unique_fmpz())


def _lattice_point(index: int, width: arb) -> arb:
    return arb(index) * width


def _lattice_cell(index: int, width: arb) -> arb:
    return _lattice_point(index, width).union(_lattice_point(index + 1, width))


def _phi_cell_upper(layer, center, radius, order, factorials) -> arb:
    """Bound |Phi| on one cell by a Taylor polynomial and remainder."""
    jets, _ = _value_jets(layer, center, order, factorials)
    displacement = radius.union(-radius)
    polynomial, power = arb(0), arb(1)
    for jet in jets:
        polynomial += jet * power
        power *= displacement

    sup_jets, _ = _sup_jets(layer, center - radius, order + 1)
    remainder = sup_jets[order + 1] * radius ** (order + 1)
    return tight_abs(polynomial + remainder.union(-remainder))


def q_sup_cell(left, width, layer, factorials):
    """Bound ``sqrt(3(1-Phi^2)_+)`` on one cell."""
    radius = width / arb(2)
    phi_abs = _phi_cell_upper(
        layer, left + radius, radius, ORDER, factorials
    )
    return (arb(3) * (arb(1) - phi_abs * phi_abs)).nonnegative_part().sqrt()


def _q_tail_bound(layer, start):
    """Bound q on [start,infinity) after theta = atan(x)."""
    theta_a, theta_b = start.atan(), arb.pi() / arb(2)
    THETA_CELLS = 10000
    width = (theta_b - theta_a) / arb(THETA_CELLS)
    bound = arb(0)
    for index in range(THETA_CELLS):
        theta = (theta_a + arb(index) * width).union(
            theta_a + arb(index + 1) * width
        )
        cosine = theta.cos().nonnegative_part()
        phi = arb(2) / arb.pi() * theta
        for alpha, coefficient in zip(layer.alphas, layer.coeffs):
            phi += coefficient * cosine ** alpha * (alpha * theta).sin()
        phi_abs = tight_abs(phi)
        q = (arb(3) * (arb(1) - phi_abs * phi_abs)).nonnegative_part().sqrt()
        bound = bound.max(q)
    return bound


def phi_inf_sup(layer, X_tail=arb(20.0), radius=arb(0.05), N=24) -> arb:
    """Rigorous upper bound for ||Phi||_inf.

    Taylor cells cover [0, X_tail].  Beyond that point, |g| <= 1 and
    |sigma_alpha(x)| <= (1 + X_tail^2)^(-alpha/2).
    """
    factorials = _factorials_iv(N + 1)
    cell_count = _covering_cell_count(X_tail, arb(2) * radius)
    bound = arb(0)
    for index in range(cell_count):
        center = arb(2 * index + 1) * radius
        bound = bound.max(_phi_cell_upper(layer, center, radius, N, factorials))

    base = arb(1) + X_tail * X_tail
    tail = arb(1)
    for alpha, coefficient in zip(layer.alphas, layer.coeffs):
        tail += tight_abs(coefficient) * base ** (-alpha / arb(2))
    return bound.max(tail)


def _weight_evaluator(scale: arb, floor: arb):
    """Return w_a and the point a/sqrt(5) after which it decreases."""
    def weight(x):
        z = x / scale
        base = arb(1) + z * z
        return floor + WEIGHT_COEFF * z / (base * base * base)

    return weight, scale / arb(5).sqrt()


def _partition_bounds(layer, X, h, K0, weight):
    """Build the cell bounds used in both appendix estimates."""
    x_cells = _covering_cell_count(X, h)
    y_cells = _covering_cell_count(X + arb(K0 + 2) * h, h)

    factorials = _factorials_iv(ORDER + 1)
    q_on_cells = [
        q_sup_cell(_lattice_point(j, h), h, layer, factorials)
        for j in range(y_cells)
    ]
    w_on_x = [weight(_lattice_cell(j, h)) for j in range(x_cells)]
    qw_on_y = [
        q_on_cells[k] * weight(_lattice_cell(k, h))
        for k in range(y_cells)
    ]

    # Here, qw_prefix[k] bounds \sup_{0 \le y \le (k+1)h}q(y)w(y).
    qw_prefix = []
    running = arb(0)
    for value in qw_on_y:
        running = running.max(value)
        qw_prefix.append(running)

    tail_start = _lattice_point(y_cells, h)
    q_tail = _q_tail_bound(layer, tail_start)
    q_on_cells.append(q_tail)
    qw_on_y.append(q_tail * weight(tail_start))

    # Here, qw_suffix[k] bounds \sup_{kh \le y < \infty}q(y)w(y).
    qw_suffix = []
    running = arb(0)
    for value in reversed(qw_on_y):
        running = running.max(value)
        qw_suffix.append(running)
    qw_suffix.reverse()

    w_sup = arb(0)
    for value in w_on_x:
        w_sup = w_sup.max(value)
    return q_on_cells, w_on_x, qw_on_y, qw_prefix, qw_suffix, w_sup


def _kernel_masses(s, h, K0, x_cells):
    """Precompute the near-cell windows and the complementary tail mass."""
    difference = [arb(2) * green_kernel_integral(arb(0), h / arb(2), s)]
    difference += [
        green_kernel_integral(
            _lattice_point(m - 1, h), _lattice_point(m, h), s
        )
        for m in range(1, K0 + 1)
    ]

    # For x+y > 15 we replace the positive reflection mass by zero.  This only
    # enlarges the upper bound and avoids thousands of negligible integrals.
    count = min(2 * x_cells + 2, _covering_cell_count(REFLECTION_CUTOFF, h))
    reflection = [
        green_kernel_integral(
            _lattice_point(p, h), _lattice_point(p + 1, h), s
        )
        for p in range(count)
    ]
    far_mass = (
        GREEN_KERNEL_MASS
        - arb(2) * green_kernel_integral(
            arb(0), _lattice_point(K0, h), s
        )
    ).nonnegative_part()
    return difference, reflection, far_mass


def _far_weight(j, K0, qw_suffix, qw_prefix):
    """Bound sup_F_j q*w on the two components of the far region."""
    bound = arb(0)
    first_right = j + K0 + 1
    last_left = j - K0 - 1
    if first_right < len(qw_suffix):
        bound = bound.max(qw_suffix[first_right])
    if last_left >= 0:
        bound = bound.max(qw_prefix[last_left])
    return bound


def _theta_core(
    layer, h, K0, q_on_cells, w_on_x, qw_on_y, qw_prefix, qw_suffix
):
    difference, reflection, far_mass = _kernel_masses(
        layer.s, h, K0, len(w_on_x)
    )
    theta_core = arb(0)

    for j in range(len(w_on_x)):
        near = arb(0)
        first = max(0, j - K0)
        stop = min(len(qw_on_y) - 1, j + K0 + 1)
        for k in range(first, stop):
            reflected_index = j + k + 1
            reflected_mass = (
                reflection[reflected_index]
                if reflected_index < len(reflection)
                else arb(0)
            )
            cell_mass = difference[abs(j - k)] - reflected_mass
            near += qw_on_y[k] * cell_mass

        far = _far_weight(j, K0, qw_suffix, qw_prefix) * far_mass

        theta_j = (q_on_cells[j] / w_on_x[j]) * (near + far)
        theta_core = theta_core.max(theta_j)

    return theta_core


def _theta_tail(layer, X, h, floor, q_on_cells, qw_on_y, w_sup):
    half = X / arb(2)
    cells = _covering_cell_count(half, h)
    qw_integral = arb(0)
    for value in qw_on_y[:cells]:
        qw_integral += value * h

    x_cell = max(0, _covering_cell_count(X, h) - 1)
    half_cell = max(0, cells - 1)
    q_bound = arb(0)
    for index in range(len(q_on_cells) - 1, half_cell - 1, -1):
        q_bound = q_bound.max(q_on_cells[index])
        if index == x_cell:
            q_at_x = q_bound

    prefactor = q_at_x / floor
    far_y = GREEN_KERNEL_MASS * q_bound * w_sup
    near_y = green_kernel_enclose(half, layer.s) * qw_integral
    return prefactor * (far_y + near_y)


def run(s, X=CORE_END, h=CELL_WIDTH, K0=NEAR_CELLS,
        *, scale, eps=WEIGHT_FLOOR):
    """Run the complete C1 certificate at one grid point."""
    X, h, eps = arb(X), arb(h), arb(eps)
    scale = arb(scale)

    weight, decrease_start = _weight_evaluator(scale, eps)
    if not (_lattice_point(K0, h) >= decrease_start and X >= decrease_start):
        raise ValueError("the core and near band must pass the weight maximum")

    layer = solve_sigma_layer(s)
    q_cells, w_x, qw_y, qw_prefix, qw_suffix, w_sup = _partition_bounds(
        layer, X, h, K0, weight
    )
    theta_core = _theta_core(
        layer, h, K0, q_cells, w_x, qw_y, qw_prefix, qw_suffix
    )
    theta_tail = _theta_tail(layer, X, h, eps, q_cells, qw_y, w_sup)

    phi_sup = phi_inf_sup(layer)
    V_inf = arb(1).max(arb(3) * phi_sup * phi_sup - arb(1))
    passed = bool(theta_core < arb(1) and theta_tail < arb(1) and V_inf <= arb(4))

    return {
        "s": s,
        "theta_core": C.encode(theta_core.upper()),
        "theta_tail": C.encode(theta_tail.upper()),
        "V_inf": C.encode(V_inf.upper()),
        "passed": passed,
    }


def main():
    design = json.load(open("schur_design.json"))
    results, npass = [], 0

    for index, s in enumerate(C.GRID, 1):
        result = run(s, scale=design[f"{s:.4f}"])
        results.append(result)
        npass += result["passed"]
        status = "PASS" if result["passed"] else "FAIL"
        print(
            f"[{index:2d}/{len(C.GRID)}] s={s:.4f} {status}  "
            f"core={C.format_ball(result['theta_core'], 7)}  "
            f"tail={C.format_ball(result['theta_tail'], 7)}  "
            f"V_inf<={C.format_ball(result['V_inf'], 5)}",
            flush=True,
        )

    json.dump(results, open("schur_certificate.json", "w"), indent=2)
    print(f"\nWrote schur_certificate.json :: PASS {npass}/{len(results)}")
    return 0 if npass == len(results) else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/energy-fractional-allen-cahn/schur_design.py <==
"""Non-rigorous design of the one-parameter Schur weight."""

import json
from math import pi, sqrt

import numpy as np
from scipy.optimize import minimize_scalar

import common as C
from layer_approximation import solve_sigma_layer


EPS_FLOOR = 0.10
WEIGHT_COEFF = 216.0 / (25.0 * sqrt(5.0))
SCALE_BOUNDS = (0.5, 3.0)


def weight_np(x, scale):
    """Evaluate the fixed Schur weight in float64."""
    z = x / scale
    return EPS_FLOOR + WEIGHT_COEFF * z / (1.0 + z * z) ** 3


def build_operator(s, L=1500.0, N=1 << 16):
    """Return the positive-half FFT grid and a float application of ``T``."""
    layer = solve_sigma_layer(float(s))
    dx = 2.0 * L / N
    x = (np.arange(N) - N // 2) * dx

    Phi = (2.0 / pi) * np.arctan(x)
    for alpha, coeff in zip(layer.alphas, layer.coeffs):
        a = float(alpha)
        Phi += float(coeff) * (1.0 + x * x) ** (-a / 2.0) * np.sin(
            a * np.arctan(x)
        )

    k = 2.0 * pi * np.fft.fftfreq(N, d=dx)
    multiplier = 1.0 / (np.abs(k) ** (2.0 * s) + 1.1)
    q = np.sqrt(np.maximum(3.0 * (1.0 - Phi * Phi), 0.0))

    reflected = (N - np.arange(N)) % N
    positive = np.arange(N // 2 + 1, N)
    negative = reflected[positive]

    def odd(v):
        return 0.5 * (v - v[reflected])

    def apply_A_inverse(v):
        return np.real(np.fft.ifft(multiplier * np.fft.fft(v)))

    def apply_T_half(v):
        full = np.zeros(N)
        full[positive] = v
        full[negative] = -v
        return odd(q * apply_A_inverse(q * odd(full)))[positive]

    return x[positive], apply_T_half


def schur_ratio(apply_T, weight):
    """Return the discrete floating-point Schur ratio of a positive weight."""
    return float(np.max(apply_T(weight) / weight))


def design_point(s):
    """Find and return the single scale parameter for one grid value."""
    x, apply_T = build_operator(s)

    def objective(scale):
        weight = weight_np(x, float(scale))
        return schur_ratio(apply_T, weight)

    result = minimize_scalar(
        objective,
        bounds=SCALE_BOUNDS,
        method="bounded",
        options={"xatol": 1e-5},
    )
    if not result.success or not np.isfinite(result.fun):
        raise RuntimeError(f"could not design the Schur weight for s={s}")

    print(f"scale={result.x:.12f}  rho(w)={result.fun:.8f}")
    return float(result.x)


def main():
    data = {}
    for i, s in enumerate(C.GRID):
        print(f"\n[{i + 1}/{len(C.GRID)}] s={s:.4f} ", flush=True)
        data[f"{s:.4f}"] = design_point(s)
    json.dump(data, open("schur_design.json", "w"), indent=2)
    print("\nWrote schur_design.json")


if __name__ == "__main__":
    main()


==> anc/energy-fractional-allen-cahn/semiconc_margin.py <==
""" Condition (C4)
Read data from j_eval.json and write results to semiconc_margin.json.
"""

from __future__ import annotations

import json

from flint import arb

import common as C

PI = C.PI
PAD_FRAC = arb(1) / arb(2)


def Mstar_sc(a: arb, b: arb) -> arb:
    """M*_sc([a,b]) = 16/(pi(2a-1)^3) + 256/(pi(4a+1-2b)^3), as an Arb ball."""
    t1 = arb(16) / (PI * (2 * a - 1) ** 3)
    t2 = arb(256) / (PI * (4 * a + 1 - 2 * b) ** 3)
    return t1 + t2


def main():
    j_eval = json.load(open("j_eval.json"))
    N = len(j_eval) - 1                  # number of cells

    results, npass = [], 0
    for i in range(N):
        je_i, je_next = j_eval[i], j_eval[i + 1]
        si_float, sn_float = je_i["s"], je_next["s"]
        si, sn = arb(si_float), arb(sn_float)
        h = sn - si
        pad = PAD_FRAC * h
        a_i, b_i = si - pad, sn + pad
        # sanity: window strictly inside (1/2, 1)
        assert arb(1) / arb(2) < a_i < si and sn < b_i < arb(1), (
            f"bad window at cell {i}: [{a_i},{b_i}]"
        )

        eta = C.decode(je_i["eta"])

        M = Mstar_sc(a_i, b_i)
        # r_i = M h / (eta/2) = 2 M h / eta ; certify < 1 with M upper, eta lower
        r = arb(2) * M * h / eta
        ok = bool(eta > arb(0)) and bool(r < arb(1))
        npass += ok
        results.append({
            "i": i, "s_i": si_float, "s_next": sn_float, "h": float(h),
            "a_i": float(a_i), "b_i": float(b_i),
            "Mstar_sc": C.encode(M),
            "eta_i": C.encode(eta),
            "r_i": C.encode(r),
            "pass": ok,
        })
        print(f"[cell {i:2d}] [{si_float:.4f},{sn_float:.4f}] "
              f"[{'PASS' if ok else 'FAIL'}]", flush=True)

    json.dump(results, open("semiconc_margin.json", "w"), indent=2)
    print(f"\nWrote semiconc_margin.json :: PASS {npass}/{len(results)}")
    return 0 if npass == len(results) else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/energy-fractional-allen-cahn/verify_all.md <==
| $s_i$ | $\theta_i<1$ | $\lVert V_i^{\mathrm{ap}}\rVert_\infty\leq4$ | $\alpha_i<1$ | $\tau_i\leq1$ | $J_i<0$ | $\eta_i>0$ | $2\mathcal M_i(s_{i+1}-s_i)/\eta_i<1$ |
|---:|---:|---:|---:|---:|---:|---:|---:|
| 0.5299999999999999 | [0.97561779 +/- 2.40e-9] | [2.3203085 +/- 3.98e-8] | [+/- 0.372] | [+/- 2.87e-3] | [-352.58852 +/- 8.25e-8] | [352.6 +/- 0.0749] | [0.1260 +/- 2.91e-5] |
| 0.5309 | [0.97451195 +/- 1.66e-9] | [2.3182850 +/- 4.73e-9] | [+/- 0.365] | [+/- 2.81e-3] | [-332.29249 +/- 3.24e-6] | [332.3 +/- 0.0678] | [0.1222 +/- 3.37e-5] |
| 0.5318 | [0.97341199 +/- 2.14e-9] | [2.3163468 +/- 2.64e-8] | [+/- 0.358] | [+/- 2.76e-3] | [-313.69568 +/- 9.70e-7] | [313.7 +/- 0.0618] | [0.1324 +/- 4.75e-5] |
| 0.5328 | [0.97219768 +/- 4.21e-9] | [2.3142852 +/- 1.29e-9] | [+/- 0.350] | [+/- 2.69e-3] | [-294.80195 +/- 2.40e-7] | [294.8 +/- 0.0562] | [0.1177 +/- 5.49e-5] |
| 0.533721 | [0.97107972 +/- 1.16e-9] | [2.3124653 +/- 3.91e-8] | [+/- 0.343] | [+/- 2.64e-3] | [-278.86726 +/- 3.69e-6] | [278.9 +/- 0.0845] | [0.1614 +/- 8.51e-5] |
| 0.535 | [0.96954180 +/- 4.18e-9] | [2.3100527 +/- 3.54e-9] | [+/- 0.334] | [+/- 2.56e-3] | [-258.79107 +/- 3.38e-6] | [258.8 +/- 0.0572] | [0.0828 +/- 5.00e-5] |
| 0.5357 | [0.96870728 +/- 2.79e-9] | [2.3087844 +/- 1.63e-8] | [+/- 0.329] | [+/- 2.52e-3] | [-248.70579 +/- 2.00e-6] | [248.7 +/- 0.0523] | [0.2499 +/- 7.21e-5] |
| 0.537735 | [0.96629973 +/- 4.67e-9] | [2.3052859 +/- 3.12e-8] | [+/- 0.315] | [+/- 2.41e-3] | [-222.50804 +/- 2.54e-6] | [222.5 +/- 0.0501] | [0.2518 +/- 6.69e-5] |
| 0.5399 | [0.96377558 +/- 4.02e-9] | [2.3018370 +/- 3.92e-8] | [+/- 0.301] | [+/- 2.30e-3] | [-198.92135 +/- 1.37e-6] | [198.9 +/- 0.0592] | [0.01012 +/- 7.71e-6] |
| 0.54 | [0.96366059 +/- 3.55e-9] | [2.3016838 +/- 9.32e-9] | [+/- 0.300] | [+/- 2.29e-3] | [-197.92354 +/- 2.61e-6] | [197.9 +/- 0.0611] | [0.227 +/- 4.99e-4] |
| 0.542088 | [0.96128241 +/- 6.08e-10] | [2.2985976 +/- 3.63e-8] | [+/- 0.287] | [+/- 2.19e-3] | [-178.68738 +/- 2.56e-6] | [178.7 +/- 0.0467] | [0.3096 +/- 8.67e-5] |
| 0.545 | [0.95801543 +/- 3.57e-9] | [2.2946137 +/- 1.57e-8] | [+/- 0.270] | [+/- 2.06e-3] | [-156.20184 +/- 3.40e-6] | [156.2 +/- 0.0318] | [0.1756 +/- 6.72e-5] |
| 0.546843 | [0.95598774 +/- 4.67e-9] | [2.2922599 +/- 1.96e-8] | [+/- 0.260] | [+/- 1.98e-3] | [-144.08750 +/- 3.42e-6] | [144.1 +/- 0.0401] | [0.536 +/- 4.97e-4] |
| 0.55208 | [0.95036176 +/- 4.55e-11] | [2.2861598 +/- 4.32e-8] | [+/- 0.234] | [+/- 1.77e-3] | [-116.41108 +/- 2.20e-6] | [116.4 +/- 0.0332] | [0.537 +/- 2.83e-4] |
| 0.557904 | [0.94433014 +/- 4.43e-9] | [2.2802007 +/- 2.77e-8] | [+/- 0.207] | [+/- 1.57e-3] | [-94.023571 +/- 1.89e-8] | [94.0 +/- 0.0411] | [0.546 +/- 3.96e-4] |
| 0.564458 | [0.93784752 +/- 3.10e-9] | [2.2742928 +/- 1.26e-8] | [+/- 0.182] | [+/- 1.37e-3] | [-75.733852 +/- 3.14e-7] | [75.7 +/- 0.0475] | [0.564 +/- 5.97e-4] |
| 0.571943 | [0.93078740 +/- 4.62e-9] | [2.2683473 +/- 3.55e-8] | [+/- 0.156] | [+/- 1.18e-3] | [-60.658799 +/- 2.09e-7] | [60.7 +/- 0.0517] | [0.59 +/- 4.95e-3] |
| 0.580655 | [0.92301522 +/- 3.76e-9] | [2.2625583 +/- 2.28e-9] | [+/- 0.131] | [+/- 9.80e-4] | [-48.130646 +/- 4.35e-7] | [48.13 +/- 8.31e-3] | [0.585 +/- 2.54e-4] |
| 0.590253 | [0.91495848 +/- 1.38e-9] | [2.2578138 +/- 1.58e-8] | [+/- 0.108] | [+/- 8.10e-4] | [-38.317524 +/- 9.90e-8] | [38.32 +/- 8.09e-3] | [0.579 +/- 2.48e-4] |
| 0.600849 | [0.90669155 +/- 1.54e-9] | [2.2529912 +/- 1.41e-8] | [+/- 0.0863] | [+/- 6.57e-4] | [-30.578531 +/- 2.84e-7] | [30.58 +/- 5.50e-3] | [0.582 +/- 5.26e-4] |
| 0.61267 | [0.89816577 +/- 1.61e-9] | [2.2480901 +/- 3.38e-8] | [+/- 0.0680] | [+/- 5.20e-4] | [-24.397622 +/- 3.93e-7] | [24.40 +/- 5.21e-3] | [0.594 +/- 1.71e-4] |
| 0.626022 | [0.88921486 +/- 1.86e-9] | [2.2431157 +/- 3.83e-8] | [+/- 0.0519] | [+/- 4.00e-4] | [-19.408436 +/- 1.69e-7] | [19.41 +/- 3.49e-3] | [0.592 +/- 2.01e-4] |
| 0.640789 | [0.88006072 +/- 3.59e-10] | [2.2382496 +/- 2.05e-8] | [+/- 0.0385] | [+/- 2.99e-4] | [-15.466687 +/- 1.90e-7] | [15.47 +/- 4.59e-3] | [0.593 +/- 3.92e-4] |
| 0.65713 | [0.87073252 +/- 4.55e-9] | [2.2335980 +/- 8.52e-9] | [+/- 0.0277] | [+/- 2.17e-4] | [-12.341792 +/- 3.68e-7] | [12.34 +/- 2.61e-3] | [0.274 +/- 4.93e-4] |
| 0.6662 | [0.86587417 +/- 7.75e-10] | [2.2316339 +/- 4.87e-8] | [+/- 0.0232] | [+/- 1.83e-4] | [-10.994056 +/- 2.09e-7] | [10.994 +/- 6.93e-4] | [0.2643 +/- 5.84e-5] |
| 0.675412 | [0.86114602 +/- 1.28e-9] | [2.2298037 +/- 9.41e-9] | [+/- 0.0195] | [+/- 1.55e-4] | [-9.8354848 +/- 8.35e-9] | [9.84 +/- 5.04e-3] | [0.278 +/- 4.47e-4] |
| 0.6855 | [0.85618259 +/- 3.29e-9] | [2.2279886 +/- 3.10e-8] | [+/- 0.0161] | [+/- 1.29e-4] | [-8.7613892 +/- 4.13e-8] | [8.761 +/- 7.84e-4] | [0.2623 +/- 6.09e-5] |
| 0.695509 | [0.85103468 +/- 5.39e-10] | [2.2263829 +/- 3.72e-8] | [+/- 0.0141] | [+/- 1.14e-4] | [-7.8574857 +/- 2.59e-8] | [7.857 +/- 8.14e-4] | [0.2830 +/- 3.59e-5] |
| 0.7067 | [0.84597240 +/- 2.83e-9] | [2.2248183 +/- 2.00e-8] | [+/- 0.0126] | [+/- 1.02e-4] | [-6.9999777 +/- 9.49e-9] | [7.000 +/- 2.98e-4] | [0.2672 +/- 4.76e-5] |
| 0.717779 | [0.84115306 +/- 2.97e-9] | [2.2235131 +/- 4.82e-9] | [+/- 0.0129] | [+/- 1.05e-4] | [-6.2794905 +/- 3.03e-8] | [6.279 +/- 7.57e-4] | [0.2850 +/- 3.99e-5] |
| 0.73 | [0.83603303 +/- 1.22e-9] | [2.2223634 +/- 2.03e-8] | [+/- 0.0135] | [+/- 1.11e-4] | [-5.6039372 +/- 5.37e-9] | [5.604 +/- 3.27e-4] | [0.2745 +/- 5.52e-5] |
| 0.742275 | [0.83107411 +/- 4.54e-9] | [2.2215319 +/- 3.32e-8] | [+/- 0.0144] | [+/- 1.19e-4] | [-5.0271081 +/- 1.04e-8] | [5.027 +/- 3.74e-4] | [0.2933 +/- 2.64e-5] |
| 0.7558 | [0.82580444 +/- 3.6e-12] | [2.2210233 +/- 4.26e-8] | [+/- 0.0158] | [+/- 1.32e-4] | [-4.4866303 +/- 1.60e-8] | [4.487 +/- 6.47e-4] | [0.2820 +/- 6.34e-5] |
| 0.769318 | [0.82071949 +/- 2.24e-9] | [2.2209950 +/- 4.82e-8] | [+/- 0.0177] | [+/- 1.49e-4] | [-4.0270153 +/- 2.55e-8] | [4.027 +/- 3.09e-4] | [0.3000 +/- 6.59e-5] |
| 0.7841 | [0.81534871 +/- 2.80e-9] | [2.2216082 +/- 2.38e-8] | [+/- 0.0205] | [+/- 1.74e-4] | [-3.5988597 +/- 2.82e-8] | [3.599 +/- 4.62e-4] | [0.2908 +/- 4.84e-5] |
| 0.798921 | [0.81014496 +/- 2.17e-9] | [2.2230470 +/- 4.47e-8] | [+/- 0.0242] | [+/- 2.06e-4] | [-3.2328781 +/- 4.64e-8] | [3.233 +/- 4.80e-4] | [0.3102 +/- 7.72e-5] |
| 0.8151 | [0.80465568 +/- 5.83e-10] | [2.2258238 +/- 2.62e-8] | [+/- 0.0294] | [+/- 2.54e-4] | [-2.8919371 +/- 1.21e-8] | [2.892 +/- 4.77e-4] | [0.3028 +/- 6.55e-5] |
| 0.83136 | [0.79919819 +/- 1.88e-9] | [2.2303114 +/- 6.05e-9] | [+/- 0.0365] | [+/- 3.18e-4] | [-2.5993526 +/- 3.24e-8] | [2.599 +/- 8.40e-4] | [0.324 +/- 4.59e-4] |
| 0.8491 | [0.79353750 +/- 2.71e-9] | [2.2379476 +/- 9.94e-9] | [+/- 0.0468] | [+/- 4.12e-4] | [-2.3265753 +/- 3.96e-8] | [2.33 +/- 4.03e-3] | [0.316 +/- 6.00e-4] |
| 0.866844 | [0.78807055 +/- 7.62e-10] | [2.2498277 +/- 1.03e-8] | [+/- 0.0613] | [+/- 5.46e-4] | [-2.0932193 +/- 4.23e-8] | [2.09 +/- 3.97e-3] | [0.340 +/- 8.11e-4] |
| 0.88615 | [0.78231182 +/- 4.13e-9] | [2.2404261 +/- 4.07e-8] | [+/- 0.0456] | [+/- 4.08e-4] | [-1.8758002 +/- 4.53e-9] | [1.876 +/- 7.17e-4] | [0.334 +/- 4.28e-4] |
| 0.90549 | [0.77672172 +/- 8.98e-10] | [2.2539763 +/- 4.88e-8] | [+/- 0.0581] | [+/- 5.26e-4] | [-1.6891317 +/- 2.99e-8] | [1.689 +/- 7.58e-4] | [0.0719 +/- 5.83e-5] |
| 0.91 | [0.77544225 +/- 2.81e-9] | [2.2581242 +/- 4.21e-8] | [+/- 0.0617] | [+/- 5.60e-4] | [-1.6494543 +/- 7.97e-9] | [1.65 +/- 1.22e-3] | [0.080 +/- 4.96e-4] |
| 0.915 | [0.77403399 +/- 8.48e-10] | [2.2633087 +/- 3.00e-8] | [+/- 0.0661] | [+/- 6.02e-4] | [-1.6070105 +/- 1.01e-8] | [1.607 +/- 7.07e-4] | [0.0794 +/- 5.18e-5] |
| 0.92 | [0.77263629 +/- 3.28e-9] | [2.2692218 +/- 2.79e-8] | [+/- 0.0710] | [+/- 6.48e-4] | [-1.5661153 +/- 1.18e-8] | [1.566 +/- 8.53e-4] | [0.0792 +/- 5.37e-5] |
| 0.925 | [0.77124891 +/- 3.49e-10] | [2.2760160 +/- 4.27e-8] | [+/- 0.0764] | [+/- 7.00e-4] | [-1.5266952 +/- 3.91e-8] | [1.53 +/- 4.10e-3] | [0.079 +/- 4.17e-4] |
| 0.93 | [0.76987166 +/- 1.48e-9] | [2.2838834 +/- 1.10e-8] | [+/- 0.0826] | [+/- 7.60e-4] | [-1.4886809 +/- 3.00e-8] | [1.49 +/- 2.17e-3] | [0.079 +/- 4.26e-4] |
| 0.935 | [0.76850431 +/- 4.98e-9] | [2.2930796 +/- 1.31e-8] | [+/- 0.0897] | [+/- 8.28e-4] | [-1.4520072 +/- 3.02e-8] | [1.45 +/- 2.92e-3] | [0.079 +/- 4.85e-4] |
| 0.94 | [0.76714679 +/- 8.80e-10] | [2.3039511 +/- 3.08e-8] | [+/- 0.0978] | [+/- 9.07e-4] | [-1.4166125 +/- 3.48e-8] | [1.42 +/- 4.37e-3] | [0.16 +/- 9.21e-4] |
| 0.95 | [0.76446145 +/- 1.50e-9] | [2.3327957 +/- 2.79e-8] | [+/- 0.120] | [+/- 1.13e-3] | [-1.3494315 +/- 2.79e-8] | [1.35 +/- 1.75e-3] | [0.244 +/- 7.17e-4] |
| 0.965 | [0.76050077 +/- 2.88e-9] | [2.4096778 +/- 2.77e-8] | [+/- 0.174] | [+/- 1.67e-3] | [-1.2569023 +/- 1.70e-8] | [1.26 +/- 4.77e-3] | [0.077 +/- 7.47e-4] |
| 0.97 | [0.75919766 +/- 2.31e-9] | [2.4535678 +/- 1.44e-8] | [+/- 0.204] | [+/- 1.97e-3] | [-1.2280691 +/- 2.82e-8] | [1.23 +/- 3.88e-3] | [0.031 +/- 4.94e-4] |
| 0.972 | [0.75867870 +/- 2.51e-9] | [2.4757594 +/- 6.45e-9] | [+/- 0.219] | [+/- 2.13e-3] | [-1.2167995 +/- 3.05e-8] | [1.22 +/- 5.30e-3] | [0.0152 +/- 8.50e-5] |
| 0.973 | [0.75841972 +/- 8.86e-10] | [2.4881455 +/- 3.93e-8] | [+/- 0.227] | [+/- 2.21e-3] | [-1.2112199 +/- 1.86e-8] | [1.21 +/- 3.39e-3] | [0.031 +/- 4.29e-4] |
| 0.975 | [0.75790272 +/- 2.45e-9] | [2.5160485 +/- 2.31e-8] | [+/- 0.246] | [+/- 2.41e-3] | [-1.2001696 +/- 4.22e-8] | [1.20 +/- 2.52e-3] | [0.077 +/- 5.90e-4] |
| 0.9800000000000001 | [0.75661569 +/- 3.80e-9] | [2.6115980 +/- 2.91e-8] | [+/- 0.309] | [+/- 3.09e-3] | [-1.1731644 +/- 2.08e-8] | [1.17 +/- 6.14e-3] |  |


==> anc/energy-fractional-allen-cahn/verify_all.py <==
"""Compile the certified constants into a Markdown table."""

import json

import common as C


def main():
    schur, contraction, derivative, cells = [
        json.load(open(name))
        for name in (
            "schur_certificate.json",
            "contraction_certificate.json",
            "j_eval.json",
            "semiconc_margin.json",
        )
    ]

    lines = [
        "| $s_i$ | $\\theta_i<1$ | $\\lVert V_i^{\\mathrm{ap}}\\rVert_\\infty\\leq4$ | "
        "$\\alpha_i<1$ | $\\tau_i\\leq1$ | $J_i<0$ | $\\eta_i>0$ | "
        "$2\\mathcal M_i(s_{i+1}-s_i)/\\eta_i<1$ |",
        "|---:|---:|---:|---:|---:|---:|---:|---:|",
    ]
    for i, (c1, c2, c3) in enumerate(zip(schur, contraction, derivative)):
        theta = C.decode(c1["theta_core"]).max(C.decode(c1["theta_tail"]))
        values = [
            c1["s"],
            C.format_ball(theta),
            C.format_ball(c1["V_inf"]),
            C.format_ball(c2["alpha"]),
            C.format_ball(c2["tau"]),
            C.format_ball(c3["J"]),
            C.format_ball(c3["eta"]),
            C.format_ball(cells[i]["r_i"]) if i < len(cells) else "",
        ]
        lines.append("| " + " | ".join(map(str, values)) + " |")

    with open("verify_all.md", "w") as output:
        output.write("\n".join(lines) + "\n")


if __name__ == "__main__":
    main()

